NVIDIA Spectrum-X: Hardware-Accelerated Multiplane Networking for Large-Scale AI Training

As distributed model training scales to span hundreds of thousands of GPUs, scale-out networks face unprecedented performance and efficiency demands. NVIDIA Spectrum-X Ethernet has been designed from the ground up to achieve predictable and stable network performance with high utilization and low latency. This paper presents the Spectrum-X multiplane architecture, which replaces hierarchical depth with topological parallelism, and introduces hardware-accelerated load balancing in NICs and switches as the key architectural approach to provide fast reaction to highly dynamic network conditions at the microsecond timescales that AI training workloads demand. We describe the motivation, design principles, evaluation methodology and performance on state-of-the-art benchmarks, as well as the lessons we learned from deploying and debugging Spectrum-X networks in large-scale systems. Our evaluation highlights production-grade AI infrastructure performance across four core dimensions: 98% of the theoretical line rate with low jitter-free latency; strong cross-tenant isolation for concurrent workloads; robust, capacity-proportional bisection bandwidth and 7% latency increase for 10% fabric link failures; and rapid reaction to host and fabric link flaps during LLM training workloads.

==> figures/ballsinbins/simulate.py <==
#!/usr/bin/env python3
"""
Monte Carlo simulation: common uplinks per leaf pair under link failures.
Fully-connected two-level leaf-spine topology.

Usage:
  python3 simulate.py                          # defaults: 512 leaves, 256 spines
  python3 simulate.py --leaves 256 --spines 128
  python3 simulate.py --leaves 256 --spines 128 --experiments 1000 --max-failure 3
  python3 simulate.py --seeds 42 123 456
"""

import argparse
import numpy as np
import matplotlib.pyplot as plt
from pathlib import Path

# --- CLI ---
parser = argparse.ArgumentParser()
parser.add_argument('--leaves',      type=int,   default=512)
parser.add_argument('--spines',      type=int,   default=256)
parser.add_argument('--experiments', type=int,   default=100)
parser.add_argument('--max-failure', type=float, default=7.0,
                    help='Max failure rate in percent (default 7)')
parser.add_argument('--seeds',       type=int,   nargs='+', default=[42, 123],
                    help='One or more seeds; experiments distributed across seeds')
args = parser.parse_args()

N_LEAVES      = args.leaves
N_SPINES      = args.spines
N_EXPERIMENTS = args.experiments
SEEDS         = args.seeds
FAILURE_RATES = [round(i * 0.01, 4)
                 for i in range(1, int(round(args.max_failure)) + 1)]

output_dir = Path(__file__).parent

l1_idx, l2_idx = np.triu_indices(N_LEAVES, k=1)

bin_edges   = np.arange(-0.5, 101.5, 1.0)
bin_centers = np.arange(0, 101, 1)

# Paul Tol colorblind-safe palette (Muted + Vibrant)
COLORS = [
    '#332288', '#88CCEE', '#44AA99', '#117733', '#999933',
    '#DDCC77', '#CC6677', '#882255', '#AA4499',
    '#EE7733', '#0077BB', '#33BBEE', '#EE3377', '#CC3311', '#009988',
]
MARKERS = ['o', 's', '^', 'D', 'v', 'P', '*', 'X', 'h', 'p', '<', '>', 'H', 'd', '8']

# --- Simulation: average over all experiments across all seeds ---
all_counts     = []
global_min_pct = 100.0
total_runs     = N_EXPERIMENTS * len(SEEDS)

for rate in FAILURE_RATES:
    accumulated = np.zeros(len(bin_centers), dtype=np.float64)
    n_failed    = int(round(rate * N_LEAVES * N_SPINES))

    for seed in SEEDS:
        rng = np.random.default_rng(seed)
        for _ in range(N_EXPERIMENTS):
            links = np.ones((N_LEAVES, N_SPINES), dtype=bool)
            if n_failed > 0:
                failed = rng.choice(N_LEAVES * N_SPINES, size=n_failed, replace=False)
                links.flat[failed] = False

            common = np.sum(links[l1_idx] & links[l2_idx], axis=1)
            pct    = common / N_SPINES * 100.0
            counts, _ = np.histogram(pct, bins=bin_edges)
            accumulated += counts

    averaged = accumulated / total_runs
    all_counts.append(averaged)

    nonzero = bin_centers[averaged > 0]
    if len(nonzero):
        global_min_pct = min(global_min_pct, nonzero.min())

x_min   = int(np.floor(global_min_pct / 5) * 5)
x_ticks = np.arange(x_min, 101, 2.5)  # ticks and markers every 2.5%

# --- Plot ---
fig, ax = plt.subplots(figsize=(14, 7))

for i, (rate, counts) in enumerate(zip(FAILURE_RATES, all_counts)):
    mask     = bin_centers >= x_min
    x_plot   = bin_centers[mask]
    y_masked = counts[mask].copy()
    y_masked[y_masked == 0] = np.nan

    # Compute indices in x_plot corresponding to 2.5% tick positions
    mark_idx = [int(np.argmin(np.abs(x_plot - t))) for t in x_ticks]

    ax.plot(x_plot, y_masked,
            color=COLORS[i], linewidth=1.5, label=f'{rate * 100:.0f}%',
            marker=MARKERS[i], markersize=4, markevery=mark_idx,
            markerfacecolor=COLORS[i], markeredgewidth=0.5, markeredgecolor='white')

    # Dots + value annotations at 2.5% ticks and line endpoints
    nonzero_bins = bin_centers[counts > 0]
    tick_set = set(x_ticks)
    if len(nonzero_bins):
        tick_set.add(int(nonzero_bins.min()))
        tick_set.add(int(nonzero_bins.max()))

    for xt in tick_set:
        idx  = int(np.argmin(np.abs(bin_centers - xt)))
        yval = counts[idx]
        if yval == 0:
            continue
        ax.plot(xt, yval, marker=MARKERS[i], color=COLORS[i],
                markersize=7, zorder=5, linestyle='none',
                markeredgecolor='white', markeredgewidth=0.5)
        ax.annotate(f'{yval:.2f}', xy=(xt, yval),
                    xytext=(4, 3), textcoords='offset points',
                    fontsize=5.5, color=COLORS[i], fontweight='bold')

    # Inline label with arrow near the peak
    peak_idx = int(np.nanargmax(y_masked))
    peak_x   = float(x_plot[peak_idx])
    peak_y   = float(y_masked[peak_idx])

    y_mults = [4.0, 10.0, 25.0]
    y_mult  = y_mults[i % 3]
    x_off   = -2 if i % 2 == 0 else 2

    ax.annotate(f'{rate * 100:.0f}%',
                xy=(peak_x, peak_y),
                xytext=(peak_x + x_off, peak_y * y_mult),
                fontsize=7, color=COLORS[i], fontweight='bold', ha='center',
                arrowprops=dict(arrowstyle='->', color=COLORS[i], lw=0.8),
                bbox=dict(boxstyle='round,pad=0.2', fc='white', alpha=0.8,
                          ec=COLORS[i], lw=0.6))

ax.set_xlim(100.5, x_min - 0.5)
ax.set_xticks(x_ticks)
ax.set_xticklabels([f'{t:.1f}%'.rstrip('0').rstrip('.') + '%' if t % 5 != 0
                    else f'{int(t)}%' for t in x_ticks])
ax.set_yscale('log')
ax.set_xlabel('Common uplinks (%)')
ax.set_ylabel('Avg. leaf pair count (log scale)')
ax.set_title(f'Common uplinks per leaf pair under link failures\n'
             f'({N_LEAVES} leaves, {N_SPINES} spines, '
             f'{total_runs} experiments, seeds={SEEDS})')
ax.legend(title='Failure rate', bbox_to_anchor=(1.02, 1),
          loc='upper left', fontsize=8)
ax.grid(True, alpha=0.3, which='both')
plt.tight_layout()

out_stem = f'histogram_{N_LEAVES}l_{N_SPINES}s'
plt.savefig(output_dir / f'{out_stem}.png', dpi=150, bbox_inches='tight')
plt.savefig(output_dir / f'{out_stem}.pdf', bbox_inches='tight')
print(f"Saved to {output_dir}/{out_stem}.{{png,pdf}}")

# Export CSV for pgfplots
csv_path = output_dir / f'{out_stem}_data.csv'
headers = ['pct'] + [f'fr_{int(round(r*100))}' for r in FAILURE_RATES]
with open(csv_path, 'w') as f:
    f.write(','.join(headers) + '\n')
    for j, bc in enumerate(bin_centers):
        vals = [c[j] for c in all_counts]
        if any(v > 0 for v in vals):
            row = [str(bc)] + [f'{v:.4f}' for v in vals]
            f.write(','.join(row) + '\n')
print(f"Saved CSV to {csv_path}")


==> figures/bdp_reaction/compute.py <==
#!/usr/bin/env python3
"""
bdp_reaction/compute.py

Queue build-up as a function of ingress overload and reaction time.

Model
-----
  Egress link : 800 Gbps (fixed)
  Ingress     : 800 Gbps * (1 + overload/100)
  Excess BW   : 800 Gbps * overload/100
  Queue build-up = Excess_BW [bytes/s] * reaction_time [s]

Color scale : dark-green (B) → green (KB) → yellow (MB) → red (GB)

Run
---
  python3 bdp_reaction/compute.py
  Outputs: table to stdout, heatmap PNG + PDF in bdp_reaction/
"""

import os
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.colors as mcolors
from matplotlib.colors import LinearSegmentedColormap, LogNorm

HERE = os.path.dirname(os.path.abspath(__file__))

EGRESS_GBPS = 800

overload_pct    = [1, 10, 100, 1000]
reaction_ns     = [100, 1_000, 10_000, 100_000, 1_000_000]
reaction_labels = ['100 ns', '1 µs', '10 µs', '100 µs', '1 ms']
overload_labels = [f'+{p}%' for p in overload_pct]


def queue_bytes(overload_frac: float, t_ns: float) -> float:
    """Queue accumulation in bytes."""
    excess_bps = EGRESS_GBPS * 1e9 * overload_frac   # bits/s
    excess_Bps = excess_bps / 8                        # bytes/s
    return excess_Bps * (t_ns * 1e-9)


def fmt(v: float) -> str:
    """Format bytes as B / KB / MB / GB."""
    if v == 0:         return '0'
    if v < 1e3:        return f'{v:.0f} B'   if v >= 10 else f'{v:.1f} B'
    if v < 1e6:        return f'{v/1e3:.0f} KB' if v >= 1e4 else f'{v/1e3:.1f} KB'
    if v < 1e9:        return f'{v/1e6:.0f} MB' if v >= 1e7 else f'{v/1e6:.1f} MB'
    return f'{v/1e9:.1f} GB'


# ── Build matrix (rows = overload %, cols = reaction time) ──────────────────
data = np.array([
    [queue_bytes(p / 100, t) for t in reaction_ns]
    for p in overload_pct
])

# ── Print table ──────────────────────────────────────────────────────────────
col_w = 10
sep   = '-' * (8 + col_w * len(reaction_labels))
header = f"{'Overload':<8}" + "".join(f"{lbl:>{col_w}}" for lbl in reaction_labels)
print(f"\nQueue build-up — 800 Gbps egress, variable ingress overload\n")
print(header)
print(sep)
for i, label in enumerate(overload_labels):
    row = f"{label:<8}" + "".join(f"{fmt(data[i, j]):>{col_w}}" for j in range(len(reaction_ns)))
    print(row)
print(sep + '\n')

# ── Custom colormap: dark-green → green → yellow → red ──────────────────────
# Anchored at B / KB / MB / GB boundaries on the log scale.
# Data range (non-zero): ~100 B  to  1 GB  → log10 in [2, 9]
# Normalized positions of unit boundaries within [2, 9]:
#   1 B   (log=0)  → below range, clamp to 0.0
#   1 KB  (log=3)  → (3-2)/(9-2) ≈ 0.14
#   1 MB  (log=6)  → (6-2)/(9-2) ≈ 0.57
#   1 GB  (log=9)  → 1.0
cmap = LinearSegmentedColormap.from_list('bdp', [
    (0.00, '#003300'),   # dark green  – B scale
    (0.14, '#22bb22'),   # green       – KB scale
    (0.57, '#ffee00'),   # yellow      – MB scale
    (1.00, '#cc0000'),   # red         – GB scale
])

# ── Heatmap ──────────────────────────────────────────────────────────────────
fig, ax = plt.subplots(figsize=(8, 3.8))

data_plot = data.astype(float)
nonzero = data[data > 0]
norm = LogNorm(vmin=nonzero.min(), vmax=nonzero.max())

# origin='lower' → 0% row at bottom, 100% row at top (Y-axis flipped)
im = ax.imshow(data_plot, aspect='auto', cmap=cmap, norm=norm, origin='lower')

# Annotate cells
for i in range(len(overload_pct)):
    for j in range(len(reaction_ns)):
        v = data[i, j]
        txt = fmt(v)
        rgba = cmap(norm(v))
        lum  = 0.299*rgba[0] + 0.587*rgba[1] + 0.114*rgba[2]
        fc   = 'white' if lum < 0.50 else 'black'
        ax.text(j, i, txt, ha='center', va='center', fontsize=8.5, color=fc,
                fontweight='bold' if v >= 1e6 else 'normal')

ax.set_xticks(range(len(reaction_labels)))
ax.set_xticklabels(reaction_labels, fontsize=9)
ax.set_yticks(range(len(overload_labels)))
ax.set_yticklabels(overload_labels, fontsize=9)
ax.set_xlabel('Reaction time', fontsize=10)
ax.set_ylabel('Ingress overload\n(% above 800 Gbps)', fontsize=10)
ax.set_title('Queue build-up at 800 Gbps egress link', fontsize=11)

cbar = fig.colorbar(im, ax=ax, pad=0.02)
cbar.set_label('Buffer needed (log scale)', fontsize=9)

# Add unit-scale annotations on colorbar
for val, label in [(1, '1 B'), (1e3, '1 KB'), (1e6, '1 MB'), (1e9, '1 GB')]:
    if nonzero.min() <= val <= nonzero.max():
        cbar.ax.axhline(y=norm(val), color='white', linewidth=0.8, linestyle='--', alpha=0.7)

plt.tight_layout()

out_png = os.path.join(HERE, 'queue_buildup_heatmap.png')
out_pdf = os.path.join(HERE, 'queue_buildup_heatmap.pdf')
plt.savefig(out_png, dpi=150, bbox_inches='tight')
plt.savefig(out_pdf, bbox_inches='tight')
print(f'Saved: {out_png}')
print(f'Saved: {out_pdf}')
plt.show()


==> figures/loadbalance_ar_vs_mixed/plot_data.py <==
#!/usr/bin/env python3
"""Plot mean TX bandwidth from fixed CSV inputs under data/."""

from __future__ import annotations

import math
import os
import re
import shutil
import sys
from pathlib import Path

import matplotlib as mpl
import matplotlib.pyplot as plt
import matplotlib.ticker as mticker
import pandas as pd

ROOT = Path(__file__).resolve().parent
DATA_DIR = ROOT / "data"
OUT_DIR = ROOT / "output"

# Explicit paths and panel captions (do not scan data/).
PANELS: list[tuple[Path, str]] = [
    (DATA_DIR / "pure_ar.csv", "(a) Pure AR"),
    (DATA_DIR / "mixed.csv", "(b) Mixed AR + noise"),
]

BAR_COLOR = "#2CA02C"
BAR_WIDTH = 0.85
# Panel captions "(a) …" / axis label (pt)
PANEL_CAPTION_FONTSIZE = 20
Y_LABEL_FONTSIZE = 16
TICK_LABEL_FONTSIZE = 13


def configure_matplotlib_fonts() -> None:
    """Times-like serif: LaTeX + mathptmx if ``latex`` exists, else Times New Roman."""
    force_latex = os.environ.get("PLOT_FORCE_LATEX", "").lower() in ("1", "true", "yes")
    no_latex = os.environ.get("PLOT_NO_LATEX", "").lower() in ("1", "true", "yes")
    have_latex = shutil.which("latex") is not None

    if force_latex and not have_latex:
        raise SystemExit("PLOT_FORCE_LATEX is set but `latex` was not found on PATH.")

    use_tex = have_latex and not no_latex
    if use_tex:
        mpl.rcParams.update(
            {
                "text.usetex": True,
                "font.family": "serif",
                "font.serif": ["Times", "Palatino", "Computer Modern Roman", "DejaVu Serif"],
                "text.latex.preamble": r"\usepackage[T1]{fontenc}\usepackage{mathptmx}",
            }
        )
    else:
        mpl.rcParams.update(
            {
                "text.usetex": False,
                "font.family": "serif",
                "font.serif": ["Times New Roman", "Times", "DejaVu Serif"],
            }
        )
        if not no_latex and not have_latex:
            print(
                "Note: `latex` not on PATH; using Times New Roman without usetex. "
                "Install TeX (e.g. MacTeX/TeX Live) for LaTeX-rendered text, or set PLOT_NO_LATEX=1 to silence this.",
                file=sys.stderr,
            )


def parse_bitrate_gb_per_s(raw: object) -> float:
    """Parse strings like '309 Gb/s' or '8.00 kb/s' into Gb/s."""
    if raw is None or (isinstance(raw, float) and pd.isna(raw)):
        return float("nan")
    s = str(raw).strip().lower().replace(" ", "")
    m = re.match(r"^([\d.]+)([kmgt]?)b/s$", s)
    if not m:
        return float("nan")
    val = float(m.group(1))
    prefix = m.group(2)
    mult = {"": 1e-9, "k": 1e-6, "m": 1e-3, "g": 1.0, "t": 1e3}.get(prefix, float("nan"))
    return val * mult


def link_label(row: pd.Series) -> str:
    dest = row.get("destination", "")
    port = row.get("destination_port", "")
    return f"{dest}:{port}"


def load_frame(path: Path) -> pd.DataFrame:
    df = pd.read_csv(path)
    if "Value" not in df.columns:
        raise ValueError(f"{path.name}: no 'Value' column")
    out = df.copy()
    out["bw_gb_s"] = out["Value"].map(parse_bitrate_gb_per_s)
    out["link"] = out.apply(link_label, axis=1)
    return out.sort_values("link")


def plot_panel(ax: plt.Axes, df: pd.DataFrame, caption: str, *, show_ylabel: bool) -> None:
    x = range(len(df))
    ax.bar(x, df["bw_gb_s"], color=BAR_COLOR, width=BAR_WIDTH, edgecolor="none", zorder=2)
    ax.set_xticks([])
    ax.tick_params(axis="x", which="both", bottom=False, top=False, labelbottom=False)
    ax.grid(False)
    if show_ylabel:
        ax.set_ylabel("Mean BW (Gb/s)", fontsize=Y_LABEL_FONTSIZE)
    else:
        ax.tick_params(axis="y", labelleft=False)
    ax.tick_params(axis="y", labelsize=TICK_LABEL_FONTSIZE)
    ax.yaxis.set_major_locator(mticker.MultipleLocator(100))
    ax.text(
        0.5,
        -0.14,
        caption,
        transform=ax.transAxes,
        ha="center",
        fontsize=PANEL_CAPTION_FONTSIZE,
    )


def main() -> None:
    configure_matplotlib_fonts()

    for path, _ in PANELS:
        if not path.is_file():
            raise SystemExit(f"Missing expected data file: {path}")

    OUT_DIR.mkdir(parents=True, exist_ok=True)

    n = len(PANELS)
    fig_w = max(10.0, 4.2 * n)
    fig, axes = plt.subplots(
        1,
        n,
        figsize=(fig_w, 4.2),
        sharey=True,
        sharex=True,
        squeeze=False,
    )
    ax_list = axes.ravel().tolist()

    frames = [load_frame(path) for path, _ in PANELS]
    ymax = max((f["bw_gb_s"].max() for f in frames if len(f)), default=0.0)
    y_hi = max(400.0, float(ymax) * 1.05)
    y_hi = math.ceil(y_hi / 100.0) * 100.0

    for ax, (_, caption), df in zip(ax_list, PANELS, frames):
        plot_panel(ax, df, caption, show_ylabel=(ax is ax_list[0]))
        ax.set_ylim(0, y_hi)

    n_bars = len(frames[0])
    if any(len(f) != n_bars for f in frames):
        raise SystemExit("All panels must have the same number of bars for flush x limits.")
    half = BAR_WIDTH / 2.0
    ax_list[0].margins(x=0)
    ax_list[0].set_xlim(-half, (n_bars - 1) + half)

    fig.align_ylabels(ax_list)
    fig.subplots_adjust(bottom=0.20, wspace=0.08)
    out_png = OUT_DIR / "mean_tx_bw.png"
    out_eps = OUT_DIR / "mean_tx_bw.eps"
    fig.savefig(out_png, dpi=150, bbox_inches="tight")
    fig.savefig(out_eps, dpi=150, bbox_inches="tight", format="eps")
    print(f"Wrote {out_png}")
    print(f"Wrote {out_eps}")
    if os.environ.get("PLOT_SHOW", "").lower() in ("1", "true", "yes") or "--show" in sys.argv:
        plt.show()
    else:
        plt.close(fig)


if __name__ == "__main__":
    main()


==> figures/straggler_histogram/plot_data.py <==
#!/usr/bin/env python3
"""Plot mean TX bandwidth from fixed CSV inputs under data/."""

from __future__ import annotations

import math
import os
import re
import shutil
import sys
from pathlib import Path

import matplotlib as mpl
import matplotlib.pyplot as plt
import matplotlib.ticker as mticker
import pandas as pd

ROOT = Path(__file__).resolve().parent
DATA_DIR = ROOT / "data"
OUT_DIR = ROOT / "output"

# Explicit paths and panel captions (do not scan data/).
PANELS: list[tuple[Path, str]] = [
    (DATA_DIR / "pure_ar.csv", "(a) Pure AR"),
    (DATA_DIR / "mixed.csv", "(b) Mixed AR + noise"),
]

BAR_COLOR = "#2CA02C"
BAR_WIDTH = 0.85
# Panel captions "(a) …" / axis label (pt)
PANEL_CAPTION_FONTSIZE = 20
Y_LABEL_FONTSIZE = 16
TICK_LABEL_FONTSIZE = 13


def configure_matplotlib_fonts() -> None:
    """Times-like serif: LaTeX + mathptmx if ``latex`` exists, else Times New Roman."""
    force_latex = os.environ.get("PLOT_FORCE_LATEX", "").lower() in ("1", "true", "yes")
    no_latex = os.environ.get("PLOT_NO_LATEX", "").lower() in ("1", "true", "yes")
    have_latex = shutil.which("latex") is not None

    if force_latex and not have_latex:
        raise SystemExit("PLOT_FORCE_LATEX is set but `latex` was not found on PATH.")

    use_tex = have_latex and not no_latex
    if use_tex:
        mpl.rcParams.update(
            {
                "text.usetex": True,
                "font.family": "serif",
                "font.serif": ["Times", "Palatino", "Computer Modern Roman", "DejaVu Serif"],
                "text.latex.preamble": r"\usepackage[T1]{fontenc}\usepackage{mathptmx}",
            }
        )
    else:
        mpl.rcParams.update(
            {
                "text.usetex": False,
                "font.family": "serif",
                "font.serif": ["Times New Roman", "Times", "DejaVu Serif"],
            }
        )
        if not no_latex and not have_latex:
            print(
                "Note: `latex` not on PATH; using Times New Roman without usetex. "
                "Install TeX (e.g. MacTeX/TeX Live) for LaTeX-rendered text, or set PLOT_NO_LATEX=1 to silence this.",
                file=sys.stderr,
            )


def parse_bitrate_gb_per_s(raw: object) -> float:
    """Parse strings like '309 Gb/s' or '8.00 kb/s' into Gb/s."""
    if raw is None or (isinstance(raw, float) and pd.isna(raw)):
        return float("nan")
    s = str(raw).strip().lower().replace(" ", "")
    m = re.match(r"^([\d.]+)([kmgt]?)b/s$", s)
    if not m:
        return float("nan")
    val = float(m.group(1))
    prefix = m.group(2)
    mult = {"": 1e-9, "k": 1e-6, "m": 1e-3, "g": 1.0, "t": 1e3}.get(prefix, float("nan"))
    return val * mult


def link_label(row: pd.Series) -> str:
    dest = row.get("destination", "")
    port = row.get("destination_port", "")
    return f"{dest}:{port}"


def load_frame(path: Path) -> pd.DataFrame:
    df = pd.read_csv(path)
    if "Value" not in df.columns:
        raise ValueError(f"{path.name}: no 'Value' column")
    out = df.copy()
    out["bw_gb_s"] = out["Value"].map(parse_bitrate_gb_per_s)
    out["link"] = out.apply(link_label, axis=1)
    return out.sort_values("link")


def plot_panel(ax: plt.Axes, df: pd.DataFrame, caption: str, *, show_ylabel: bool) -> None:
    x = range(len(df))
    ax.bar(x, df["bw_gb_s"], color=BAR_COLOR, width=BAR_WIDTH, edgecolor="none", zorder=2)
    ax.set_xticks([])
    ax.tick_params(axis="x", which="both", bottom=False, top=False, labelbottom=False)
    ax.grid(False)
    if show_ylabel:
        ax.set_ylabel("Mean BW (Gb/s)", fontsize=Y_LABEL_FONTSIZE)
    else:
        ax.tick_params(axis="y", labelleft=False)
    ax.tick_params(axis="y", labelsize=TICK_LABEL_FONTSIZE)
    ax.yaxis.set_major_locator(mticker.MultipleLocator(100))
    ax.text(
        0.5,
        -0.14,
        caption,
        transform=ax.transAxes,
        ha="center",
        fontsize=PANEL_CAPTION_FONTSIZE,
    )


def main() -> None:
    configure_matplotlib_fonts()

    for path, _ in PANELS:
        if not path.is_file():
            raise SystemExit(f"Missing expected data file: {path}")

    OUT_DIR.mkdir(parents=True, exist_ok=True)

    n = len(PANELS)
    fig_w = max(10.0, 4.2 * n)
    fig, axes = plt.subplots(
        1,
        n,
        figsize=(fig_w, 4.2),
        sharey=True,
        sharex=True,
        squeeze=False,
    )
    ax_list = axes.ravel().tolist()

    frames = [load_frame(path) for path, _ in PANELS]
    ymax = max((f["bw_gb_s"].max() for f in frames if len(f)), default=0.0)
    y_hi = max(400.0, float(ymax) * 1.05)
    y_hi = math.ceil(y_hi / 100.0) * 100.0

    for ax, (_, caption), df in zip(ax_list, PANELS, frames):
        plot_panel(ax, df, caption, show_ylabel=(ax is ax_list[0]))
        ax.set_ylim(0, y_hi)

    n_bars = len(frames[0])
    if any(len(f) != n_bars for f in frames):
        raise SystemExit("All panels must have the same number of bars for flush x limits.")
    half = BAR_WIDTH / 2.0
    ax_list[0].margins(x=0)
    ax_list[0].set_xlim(-half, (n_bars - 1) + half)

    fig.align_ylabels(ax_list)
    fig.subplots_adjust(bottom=0.20, wspace=0.08)
    out_png = OUT_DIR / "mean_tx_bw.png"
    out_eps = OUT_DIR / "mean_tx_bw.eps"
    fig.savefig(out_png, dpi=150, bbox_inches="tight")
    fig.savefig(out_eps, dpi=150, bbox_inches="tight", format="eps")
    print(f"Wrote {out_png}")
    print(f"Wrote {out_eps}")
    if os.environ.get("PLOT_SHOW", "").lower() in ("1", "true", "yes") or "--show" in sys.argv:
        plt.show()
    else:
        plt.close(fig)


if __name__ == "__main__":
    main()


==> figures/straggler_histogram/plot_straggler_heatmap.py <==
#!/usr/bin/env python3
"""Host-to-leaf bandwidth-bin heatmap from straggler histogram CSV.

``Value`` is treated as a **cumulative** count along increasing bin edge ``le`` (per
destination). Per-bin masses are recovered with the same inverse cumulative sum as the
Grafana/ECharts snippet, then normalized per column. The heatmap uses ``log10`` of the
fraction (Greens); a colorbar maps shade to percentage.
"""

from __future__ import annotations

import os
import shutil
import sys
from pathlib import Path

import matplotlib as mpl
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
from matplotlib.colors import Colormap, Normalize
from matplotlib.ticker import FuncFormatter, NullFormatter, NullLocator

ROOT = Path(__file__).resolve().parent
DATA_PATH = ROOT / "data" / "straggler_bw_histogram.csv"
OUT_DIR = ROOT / "output"

# Same factor as the Grafana panel JS: raw ``le`` -> displayed Gb/s label.
BYTES_TO_GIGABIT_SECOND = 8 * (2**-30) * (10**9) / 1024

Y_TICK_LABEL_FONTSIZE = 22
Y_AXIS_LABEL_FONTSIZE = 23
Y_AXIS_LABEL_PAD = 22  # pt; space between y-axis title and tick labels / heatmap
CBAR_TICK_FONTSIZE = 22


def configure_matplotlib_fonts() -> None:
    """Match plot_data.py: Times-like serif with optional LaTeX."""
    force_latex = os.environ.get("PLOT_FORCE_LATEX", "").lower() in ("1", "true", "yes")
    no_latex = os.environ.get("PLOT_NO_LATEX", "").lower() in ("1", "true", "yes")
    have_latex = shutil.which("latex") is not None

    if force_latex and not have_latex:
        raise SystemExit("PLOT_FORCE_LATEX is set but `latex` was not found on PATH.")

    use_tex = have_latex and not no_latex
    if use_tex:
        mpl.rcParams.update(
            {
                "text.usetex": True,
                "font.family": "serif",
                "font.serif": ["Times", "Palatino", "Computer Modern Roman", "DejaVu Serif"],
                "text.latex.preamble": r"\usepackage[T1]{fontenc}\usepackage{mathptmx}",
            }
        )
    else:
        mpl.rcParams.update(
            {
                "text.usetex": False,
                "font.family": "serif",
                "font.serif": ["Times New Roman", "Times", "DejaVu Serif"],
            }
        )
        if not no_latex and not have_latex:
            print(
                "Note: `latex` not on PATH; using Times New Roman without usetex. "
                "Install TeX for LaTeX text, or set PLOT_NO_LATEX=1 to silence this.",
                file=sys.stderr,
            )


def _is_inf_le(raw: object) -> bool:
    s = str(raw).strip().lower()
    return s in ("∞", "inf", "+infinity", "infinity", "nan")


def _le_sort_key(raw: object) -> tuple[int, float]:
    if _is_inf_le(raw):
        return (1, 0.0)
    try:
        return (0, float(raw))
    except (TypeError, ValueError):
        return (1, 0.0)


def format_bin_label(le_raw: object) -> str:
    gb = float(le_raw) * BYTES_TO_GIGABIT_SECOND
    return f"{round(gb):.0f}"


def undo_cumsum(a: np.ndarray) -> np.ndarray:
    """Match panel JS: ``res[0]=a[0]``, ``res[i]=a[i]-a[i-1]``."""
    a = np.asarray(a, dtype=float).ravel()
    if a.size == 0:
        return a
    out = np.empty_like(a)
    out[0] = a[0]
    if a.size > 1:
        out[1:] = a[1:] - a[:-1]
    return np.maximum(out, 0.0)


def load_cumulative_pivot(path: Path) -> tuple[np.ndarray, list[object], list[str]]:
    df = pd.read_csv(path)
    for col in ("destination", "le", "Value"):
        if col not in df.columns:
            raise ValueError(f"{path.name}: expected column {col!r}")
    agg = df.groupby(["destination", "le"], as_index=False)["Value"].sum()
    pivot = agg.pivot(index="le", columns="destination", values="Value")
    le_order = sorted(pivot.index.tolist(), key=_le_sort_key)
    pivot = pivot.reindex(le_order)
    col_order = sorted(pivot.columns.astype(str).tolist())
    pivot = pivot[col_order]
    cum = pivot.to_numpy(dtype=float)
    return cum, le_order, col_order


def counts_from_cumulative(cum: np.ndarray) -> np.ndarray:
    """Per column: inverse cumulative sum along increasing ``le``."""
    return np.apply_along_axis(undo_cumsum, axis=0, arr=cum)


def fractions(counts: np.ndarray) -> np.ndarray:
    sums = counts.sum(axis=0, keepdims=True)
    sums = np.where(sums > 0, sums, 1.0)
    return counts / sums


def drop_inf_rows(le_order: list[object], mat: np.ndarray) -> tuple[list[object], np.ndarray]:
    """Remove ``∞`` bin row(s); CDF differencing already used the full cumulative series."""
    keep = [i for i, le in enumerate(le_order) if not _is_inf_le(le)]
    if not keep:
        raise SystemExit("No finite bin rows left after dropping infinity row(s).")
    le_out = [le_order[i] for i in keep]
    return le_out, mat[keep, :]


def log10_fraction_matrix(frac: np.ndarray) -> tuple[np.ndarray, float]:
    """``log10(fraction)`` with zeros masked; ``vmin`` = panel ``maxHeat`` (min log)."""
    logm = np.full_like(frac, np.nan, dtype=float)
    pos = frac > 0
    logm[pos] = np.log10(frac[pos])
    vmin = float(np.nanmin(logm))
    if not np.isfinite(vmin):
        vmin = -6.0
    return logm, vmin


def format_colorbar_percent(x: float, pos: int | None = None) -> str:
    """Format colorbar ticks as percent (plain digits, never scientific)."""
    if not np.isfinite(x):
        return ""
    # Top of scale: log10(1)=0 -> 100%; tolerate float noise on tick ``x``.
    if -1e-9 <= x <= 1e-9:
        return "100%"
    try:
        p = 100.0 * (10.0**x)
    except OverflowError:
        return "100%" if x > 0.0 else "0%"
    if not np.isfinite(p):
        return "0%"
    if p >= 99.99:
        return "100%"
    if p <= 0.0:
        return "0%"
    if abs(p - 3.0) < 0.02:
        return "3%"
    if p >= 10.0:
        return f"{int(round(p))}%"
    if p >= 1.0:
        s = f"{p:.1f}".rstrip("0").rstrip(".")
        return f"{s}%"
    s = f"{p:.2f}".rstrip("0").rstrip(".")
    return f"{s}%"


def adjust_colorbar_ticks(ticks: np.ndarray, vmin: float, vmax: float) -> np.ndarray:
    """Nudge tick positions from ~3.2%% / ~32%% to 3%% / 30%% (linear in log10(fraction))."""
    out: list[float] = []
    for t in np.asarray(ticks, dtype=float).ravel():
        if not np.isfinite(t):
            continue
        if t < vmin - 1e-9 or t > vmax + 1e-9:
            continue
        p = 100.0 * (10.0**t)
        if 3.05 <= p <= 3.4:
            out.append(float(np.log10(0.03)))
        elif 31.0 <= p <= 33.0:
            out.append(float(np.log10(0.30)))
        else:
            out.append(float(t))
    if not out:
        return ticks
    return np.unique(np.sort(np.array(out, dtype=float)))


def main() -> None:
    configure_matplotlib_fonts()

    if not DATA_PATH.is_file():
        raise SystemExit(f"Missing data file: {DATA_PATH}")

    OUT_DIR.mkdir(parents=True, exist_ok=True)

    cum, le_order, _hosts = load_cumulative_pivot(DATA_PATH)
    counts = counts_from_cumulative(cum)
    le_order, counts = drop_inf_rows(le_order, counts)
    frac = fractions(counts)

    logm, vmin = log10_fraction_matrix(frac)
    vmax = 0.0

    n_rows, n_cols = frac.shape

    fig_w = max(12.0, 0.52 * n_cols + 4.5)
    fig_h = max(6.0, 0.42 * n_rows + 3.2)
    fig, ax = plt.subplots(figsize=(fig_w, fig_h))

    cmap: Colormap = mpl.colormaps["Greens"].copy()
    cmap.set_bad(color="white")
    norm = Normalize(vmin=vmin, vmax=vmax)
    im = ax.imshow(
        logm,
        aspect="auto",
        cmap=cmap,
        norm=norm,
        origin="lower",
        interpolation="nearest",
    )

    ax.set_xticks([])
    ax.set_xticklabels([])
    ax.tick_params(axis="x", which="both", bottom=False, top=False, labelbottom=False)
    ax.set_yticks(np.arange(n_rows))
    y_labels = [
        format_bin_label(le) if (i % 2 == 0 or i == n_rows - 1) else ""
        for i, le in enumerate(le_order)
    ]
    ax.set_yticklabels(
        y_labels, fontsize=Y_TICK_LABEL_FONTSIZE, fontweight="bold"
    )
    ax.set_xlabel("")
    ax.set_ylabel(
        "NIC TX BW (Gb/s)",
        fontsize=Y_AXIS_LABEL_FONTSIZE,
        labelpad=Y_AXIS_LABEL_PAD,
    )

    ax.set_xticks(np.arange(n_cols + 1) - 0.5, minor=True)
    ax.set_yticks(np.arange(n_rows + 1) - 0.5, minor=True)
    ax.grid(which="minor", color="black", linestyle="-", linewidth=0.4)
    ax.tick_params(which="minor", bottom=False, left=False)

    cbar = fig.colorbar(im, ax=ax, fraction=0.035, pad=0.02)
    raw_ticks = np.asarray(cbar.get_ticks(), dtype=float)
    new_ticks = adjust_colorbar_ticks(raw_ticks, vmin, vmax)
    if new_ticks.size:
        cbar.set_ticks(new_ticks)
    cbar.ax.yaxis.set_major_formatter(FuncFormatter(format_colorbar_percent))
    cbar.ax.yaxis.set_minor_locator(NullLocator())
    cbar.ax.yaxis.set_minor_formatter(NullFormatter())
    cbar.ax.yaxis.get_offset_text().set_visible(False)
    try:
        cbar.ax.ticklabel_format(axis="y", useOffset=False)
    except (AttributeError, TypeError, ValueError):
        pass
    cbar.ax.tick_params(axis="y", labelsize=CBAR_TICK_FONTSIZE)
    plt.setp(cbar.ax.get_yticklabels(), fontweight="bold")

    fig.subplots_adjust(bottom=0.08, left=0.17, right=0.90, top=0.96)

    out_png = OUT_DIR / "straggler_host_to_leaf.png"
    out_eps = OUT_DIR / "straggler_host_to_leaf.eps"
    fig.savefig(out_png, dpi=150, bbox_inches="tight")
    fig.savefig(out_eps, dpi=150, bbox_inches="tight", format="eps")
    print(f"Wrote {out_png}")
    print(f"Wrote {out_eps}")

    if os.environ.get("PLOT_SHOW", "").lower() in ("1", "true", "yes") or "--show" in sys.argv:
        plt.show()
    else:
        plt.close(fig)


if __name__ == "__main__":
    main()

